Tidally-induced nonlinear resonances in EMRIs with an analogue model

One of the important targets for the future space-based gravitational wave observatory LISA is extreme mass ratio inspirals (EMRIs), where long and accurate waveform modeling is necessary for detection and characterization. Modeling EMRI dynamics requires accounting for effects such as the ones induced by an external tidal field, which can break integrability at resonances and cause significant dephasing. In this paper, we use a Newtonian analogue of a Kerr black hole to study the effect of an external tidal field on the dynamics and the gravitational waveform. We have developed a numerical framework that takes advantage of the integrability of the background system to evolve it with a symplectic splitting integrator, and compute approximate gravitational waveforms to estimate the timescale over which the perturbation affects the dynamics. Comparing this timescale with the characteristic time under radiation reaction at resonance, we introduce a tool for quantifying the regime in which tidal effects might be included when modeling EMRI gravitational waves. As an application of this framework, we perform a detailed analysis of the dynamics at one resonance to show how different entry points into the resonance in phase-space can produce substantially different dynamics, and how one can estimate bounds for the parameter space where tidal effects may become dominant. Such bounds will scale as $\varepsilon \gtrsim C \, q$, where $\varepsilon$ measures the strength of the external tidal field, $q$ is the mass ratio, and $C$ is a number which depends on the resonance and the shape of the tide. We demonstrate how to estimate $C$ using our framework for the 2:3 radial to polar frequency resonance in our model system. This framework can serve as a proxy for proper modeling of the tidal perturbation in the fully relativistic case.

==> make-submission.sh <==
#!/bin/bash

# make-submission.sh
# This script is for pulling together the files needed to submit our
# paper to the arXiv, and stripping out the LaTeX comments to avoid
# and potential embarrassment or secrets.

# USAGE
# Since we send .bbl files to the arXiv, make sure that you've
# successfully compiled the paper first before running this script
#
# If there are files for inclusion that are not in the directory or
# below (i.e. the relative path starts with ..) then we assume it's a
# figure and don't try to preserve the relative path.
# Therefore make sure you're using a \graphicspath{{a/}{b/}} directive
# so that figures can be moved!

# 26 Jan 2015 - Leo C. Stein <leo.stein@gmail.com>
# 16 Dec 2015 - edited by LCS
# 9 Feb 2017 - LCS: also ignore commas in "<use ..." strings.
# 14 Nov 2018 - LCS: Switch from stripcomments.pl to latexpand
# 2 Feb 2019 - LCS: Use mkjobtexmf for list of figures, add flattening of above-dir files

TEMP=`mktemp /tmp/temp.XXXX`

MASTER='Tidal'

############################################################

echo ${MASTER}.tex > cp-files
echo ${MASTER}.bbl >> cp-files
# Anything that isn't caught by the code below
cat extra-files >> cp-files

# get list of figures and other files we need
mkjobtexmf --jobname ${MASTER} --cmd-tex pdflatex 2>&1 > /dev/null

grep INPUT ${MASTER}.fls | sed -e '/texmf/d' \
                               -e '/.out/d' \
                               -e '/.aux/d' \
                               -e 's/INPUT //' \
                               -e 's/^.\///' \
                               -e "/${MASTER}.tex/d" \
                               -e "/${MASTER}.bbl/d" | sort | uniq >> cp-files

############################################################

# make subdirs
grep -o -E '^.+/' cp-files   | sort | uniq > subdirs

mkdir -p submission;
for i in `cat subdirs`; do mkdir -p submission/$i; done;

# copy everything over
rm -f tar-files
for i in `cat cp-files`; do
    j=$i;
    if [[ $i == ..* ]]; then
        j=$(basename $i);
    fi
    cp -af $i submission/$j;
    echo $j >> tar-files
done

############################################################

# strip the tex files
for i in `find submission -name '*.tex'`; do
    latexpand $i --keep-includes --empty-comments -o $TEMP;
    mv $TEMP $i;
done

############################################################

# wrap it up
# The COPYFILE_DISABLE environment variable is for mac os x's version
# of tar, which otherwise would include stupid hidden attribute files.
COPYFILE_DISABLE=true tar -c -C submission -T tar-files -z -f ${MASTER}.tar.gz

############################################################
# For making submission a little easier: prepare some arXiv metadata into a text file
echo "Title:" > arXiv-metadata.txt
echo "Tidally-induced nonlinear resonances in EMRIs with an analogue model" >> arXiv-metadata.txt
echo "Authors:" >> arXiv-metadata.txt
echo "David Bronicki, Alejandro Cárdenas-Avendaño, Leo C. Stein" >> arXiv-metadata.txt
echo "Comments:" >> arXiv-metadata.txt
echo "10+2 pages, 7 figures. Comments welcome." >> arXiv-metadata.txt

